An attractive critical point from weak antilocalization on fractals

We report a new attractive critical point occurring in the Anderson localization scaling flow of symplectic models on fractals. The scaling theory of Anderson localization predicts that in disordered symplectic two-dimensional systems weak antilocalization effects lead to a metal-insulator transition. This transition is characterized by a repulsive critical point above which the system becomes metallic. Fractals possess a non-integer scaling of conductance in the classical limit which can be continuously tuned by changing the fractal structure. We demonstrate that in disordered symplectic Hamiltonians defined on fractals with classical conductance scaling $g \sim L^{-\varepsilon}$, for $0 < \varepsilon < \beta_\mathrm{max} \approx 0.15$, the metallic phase is replaced by a critical phase with a scale invariant conductance dependent on the fractal dimensionality. Our results show that disordered fractals allow an explicit construction and verification of the $\varepsilon$ expansion.

==> anc/LICENCE.txt <==
Copyright (c) 2014-2015 and later, Doru C. Sticlet and Anton Akhmerov. All rights reserved.

Redistribution and use in source and binary forms, with or without
modification, are permitted provided that the following conditions are
met:

1. Redistributions of source code must retain the above copyright
notice, this list of conditions and the following disclaimer.

2. Redistributions in binary form must reproduce the above copyright
notice, this list of conditions and the following disclaimer in the
documentation and/or other materials provided with the distribution.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS
IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED
TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A
PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED
TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR
PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING
NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE


==> anc/README.txt <==
Explanation for data represented in the main body of the article.

File: class_5x5.dat
Description: Classical conductance in the 5x5 Sierpinski fractal.
Data: (lattice size, conductance)

File: syando_5x5.dat
Description: Quantum transport measurement of conductance in 5x5 Sierpinski fractal.
Data: (potential strength, lattice size, average conductance, RMS conductance)

File: syando_5x5_zoom.dat
Description: Quantum transport measurement of conductance in 5x5 Sierpinski fractal at the attractive critical point.
Data: (potential strength, lattice size, average conductance, RMS conductance)

File: class_G_p0.5.dat
Description: Classical conductance in the 3x3 statistical Sierpinski fractal.
Data: (lattice size, average conductance, RMS conductance)

File: syando_3x3.dat
Description: Quantum transport measurement of conductance in 3x3 statistical Sierpinski fractals with p=0.5.
Data: (potential strength, lattice size, average conductance, RMS conductance)

File: syando_3x3_zoom.dat
Description: Quantum transport measurement of conductance in 3x3 statistical Sierpinski fractals with p=0.5 at the attractive critical point.
Data: (potential strength, lattice size, average conductance, RMS conductance)




==> anc/class_5x5.dat <==
5	0.941392
25	0.668447
125	0.549619
625	0.461882
3125	0.389557


==> anc/class_G_p0.5.dat <==
9.000000000000000000e+00 8.224160500000001761e-01 1.273208180243795215e-03
2.700000000000000000e+01 6.808997000000001076e-01 9.121923338808482452e-04
8.100000000000000000e+01 5.909839500000000356e-01 7.591390414408571855e-04
2.430000000000000000e+02 5.227834000000000092e-01 6.596602674437767157e-04
7.290000000000000000e+02 4.643604000000000620e-01 5.810007669392495489e-04
2.187000000000000000e+03 4.122049000000000407e-01 5.164997982564927155e-04


==> anc/fractal_conductance.py <==
from __future__ import division
import numpy as np
from scipy import sparse
import kwant
import tinyarray


# Constant matrices:
s0 = tinyarray.array([[1.,0.],[0.,1.]])
sx = tinyarray.array([[0.,1.],[1.,0.]])
sy = tinyarray.array([[0.,-1j],[1j,0.]])
hopx = -0.5 * sqrt(3) * s0 -0.5j * sx
hopy = -0.5 * sqrt(3) * s0 - 0.5j * sy

class SimpleNamespace(object):
    def __init__(self, **kwargs):
        self.__dict__.update(kwargs)


class LuInv(sparse.linalg.LinearOperator):
    def __init__(self, A):
        inst = kwant.linalg.mumps.MUMPSContext()
        inst.factor(A, ordering='metis')
        self.solve = inst.solve
        # Interface was changed for scipy 0.16
        try:
            super(LuInv, self).__init__(shape=A.shape, dtype=A.dtype,
                                        matvec=self._matvec)
        except TypeError:
            super(LuInv, self).__init__(shape=A.shape, dtype=A.dtype)

    def _matvec(self, x):
        return self.solve(x.astype(self.dtype))


def fractal_shape(level, pattern):
    """Generator of coordinates belonging to a recursive probabilistic fractal.

    Parameters:
    ===========
    level : int
        Recursion level of the fractal.
    pattern : float numpy.ndarray
        The recursion pattern with probabilities that each cell is filled in
        each recursion step.

    Returns:
    ========
    result : numpy.ndarray
       Resulting fractal.

    Examples:
    =========
    Cantor dust:
    >>> fractal_shape(3, [1, 0, 1])
    Probabilistic 3x3 Sierpinski carpet with the central hole made with p=0.5:
    >>> fractal_shape(5, [[1, 1, 1], [1, 0.5, 1], [1, 1, 1]])
    Menger sponge:
    >>> pattern = np.ones((3, 3, 3))
    >>> pattern[1, 1] = pattern[:, 1, 1] = pattern[1, :, 1] = 0
    >>> fractal_shape(3, pattern)

    Notes:
    ======
    This function uses the numpy rng, so its behavior is deterministic upon
    reseeding numpy.
    """
    pattern = np.asarray(pattern)
    shape = np.array(pattern.shape)
    dim = len(shape)
    result = np.ones(np.ones([dim]))  # 0th level.
    for _ in range(level):
        higher_level_roll = np.random.rand(*np.hstack([result.shape, shape]))
        result = result[(Ellipsis,) + dim * (np.newaxis,)]
        higher_level_values = higher_level_roll < pattern[dim * (np.newaxis,) +
                                                          (Ellipsis,)]
        result = result * higher_level_values
        ordering = np.arange(2*dim) // 2 + dim * (np.arange(2*dim) % 2)
        result = result.transpose(ordering)
        new_shape = np.prod(np.array(result.shape).reshape(-1, 2), axis=1)
        result = result.reshape(new_shape)
    return result


def two_terminal_conductance(G, left, right):
    """Calculate conductance from one set of nodes to another.

    Parameters:
    -----------
    G : scipy.sparse.coo_matrix
        Conductance matrix of the system
    left : numpy.ndarray
        Numbers of sites belonging to one terminal
    right : numpy.ndarray
        Numbers of sites belonging to another terminal

    Returns:
    --------
    conductance :  float
        The conductance of the corresponding resistor network.

    Notes:
    ------
    The total current entering the left lead is the vector of voltages
    (taken to be 1) times the Schur complement of the conductance matrix.
    """
    bulk = np.arange(len(G))
    diff = np.lib.arraysetops.setdiff1d
    bulk = diff(diff(bulk, left, assume_unique=True), right, assume_unique=True)
    direct = G[left][:, left].sum()
    voltages = np.ones((len(left), 1))
    ket = G[bulk][:, left].dot(voltages)
    bra = G[left][:, bulk].T.dot(voltages).T
    solver = LuInv(G[bulk][:, bulk])

    return direct - bra.dot(solver(ket))[0, 0].real


def make_system(sites, h, tx, ty):
    """Create a Kwant system with a given Hamiltonian and hopping.

    The system is made on a square lattice with only nearest neighbor hoppings.
    """
    lat = kwant.lattice.square()
    sys = kwant.Builder()

    sys[(lat(*coords) for coords in sites)] = h
    sys[kwant.builder.HoppingKind((1, 0), lat)] = tx
    sys[kwant.builder.HoppingKind((0, 1), lat)] = ty
    return sys


==> anc/quantum_transport_5x5.py <==
from __future__ import division
from math import sqrt, log
import numpy as np
import kwant
import tinyarray


class SimpleNamespace(object):
    def __init__(self, **kwargs):
        self.__dict__.update(kwargs)


# Pauli sigma matrices
s0 = tinyarray.array([[1.,0.],[0.,1.]])
sx = tinyarray.array([[0.,1.],[1.,0.]])
sy = tinyarray.array([[0.,-1j],[1j,0.]])

# onsite terms in the system 
def onsite(site, p):
    return (p.V*(kwant.digest.uniform(str(site.tag), p.salt) - 0.5)) * s0


# hopping in the system in x direction 
def hopx(site1, site2, p):
    return -0.5 * sqrt(3) * s0 -0.5j * sx


# hopping in the system in y direction 
def hopy(site1, site2, p):
    return -0.5 * sqrt(3) * s0 - 0.5j * sy


# onsite terms in the lead
def lead_onsite(site, p):
    return 0 * s0


# hopping in the lead in x direction
def lead_hopx(site1, site2, p):
    return -1. * s0


# hopping in the lead in y direction
def lead_hopy(site1, site2, p):
    return -1. * s0
    
    
def G(p):
    """
    Computes the mean conductance and mean square conductance
    
    Parameters:
    -----------
    p : tools.SimpleNamespace object
        A simple container to store system parameters.
    
    Returns:
    --------
    output: tuple (V, L, g, g^2) with
        V: float
            Disorder strength,
        L: int
            System linear dimension,
        g: float
            Average conductance.
        g^2: float
            Average conductance squared.
    """
    g = 0.  # mean
    g2 = 0. # <g^2>

    for i in xrange(p.count):
        p.salt = np.random.bytes(5)
        sys = make_sys_w_leads(p.L, p.energy)
        smatrix = kwant.smatrix(sys, p.energy, args=[p])
        scatt = smatrix.transmission(1, 0)
        g += scatt
        g2 += scatt**2

    return (p.V, p.L, g/p.count, g2/p.count)


def valid_sites(L):    
    """
    Creates the site list for the 5x5 Sierpinski fractal      

    Parameters:
    -----------
    L : int
        Linear system size (in powers of 5).
    
    Returns:
    --------
    output : list of tuples of int (i,j)
        List of Cartesian coordinates for the fractal sites (in units of lattice constant a=1).
    """
    xs = np.arange(L)
    sites = np.transpose([np.tile(xs, len(xs)), np.repeat(xs, len(xs))])
    blocks = sites.copy()
    delete = np.zeros(L**2)
    
    levels = int(round(log(L)/log(5)))
    for l in xrange(levels):
        removable = blocks % 5 % 4 // 3
        delete += removable[:,0] * removable[:,1]
        removable = blocks % 5 % 4 % 3 % 2
        delete += removable[:,0] * removable[:,1]
        blocks //= 5

    return [(sites[j,0], sites[j,1]) for j in xrange(L**2) if delete[j] == 0]


def make_system(L):
    """
    Generates the fractal system.    

    Parameters:
    -----------
    L : int
        Linear system size (in powers of 5).
    
    Returns:
    --------
    sys : kwant.builder.Builder object 
        Tight-binding system.
    """
    lat = kwant.lattice.square(1.)
    sys = kwant.Builder()
 
    for i, j in valid_sites(L): sys[lat(i, j)] = onsite
    sys[kwant.builder.HoppingKind((1, 0), lat)] = hopx(None, None, SimpleNamespace())
    sys[kwant.builder.HoppingKind((0, 1), lat)] = hopy(None, None, SimpleNamespace())
    return sys


def make_sys_w_leads(L, energy):
    """
    Generates the fractal system with leads.   

    Parameters:
    -----------
    L: int
        Linear system size (in powers of 5).
    energy : float
        Energy at which the leads are precalculated.
    
    Returns:
    --------
    sys : kwant.builder.Builder object 
        Tight-binding system with leads.
    """
    sys = make_system(L)
    
    lat = kwant.lattice.square(1.)
    # left lead
    sym_lead = kwant.TranslationalSymmetry((-1., 0))
    lead = kwant.Builder(sym_lead)

    def lead_shape(pos):
        (x, y) = pos
        return (0 <= y < L)

    # left lead
    lead[lat.shape(lead_shape, (1, 0))] = lead_onsite
    lead[kwant.builder.HoppingKind((1, 0), lat)] = lead_hopx
    lead[kwant.builder.HoppingKind((0, 1), lat)] = lead_hopy
    sys.attach_lead(lead)
    
    # right lead
    sys.attach_lead(lead.reversed())
    sys = sys.finalized()
    sys.precalculate(energy=energy, args=[SimpleNamespace()])
    return sys
     
     
def main(**kwargs):
    """
    Saves the conductance and square conductance in a file.
    
    Parameters:
    -----------
    input : arguments necessary to create and compute conductance in a system with leads.
    
        L : int
            Linear system size (in powers of 5).
        V : float
            Disorder strength.
        salt : string or bytes 
            Salt.
        energy : float
            Energy at which the system is probed.
        count : int 
            Number of disorder realizations.
            
    Returns:
    --------
    output : Writes a tuple (V, L, g, g^2) to a file with
        V : float
            Disorder strength,
        L : int
            System linear dimension,
        g : float
            Average conductance.
        g^2 : float
            Average conductance squared.
    """ 
    p = SimpleNamespace(**kwargs)
    f = open('data_L%.0f_V%.4f.dat' % (p.L, p.V),'a')
    f.write('%.5f\t%.0f\t%.5f\t%.5f\n' % G(p))        
    f.close()


if __name__ == '__main__':
    main(L=5**3, V=0., salt=1., energy=-0.5, count=10)

==> anc/quantum_transport_statistical.py <==
from __future__ import division
from math import sqrt, log
import numpy as np
import kwant
import tinyarray


class SimpleNamespace(object):
    def __init__(self, **kwargs):
        self.__dict__.update(kwargs)


# Pauli sigma matrices
s0 = tinyarray.array([[1.,0.],[0.,1.]])
sx = tinyarray.array([[0.,1.],[1.,0.]])
sy = tinyarray.array([[0.,-1j],[1j,0.]])


# onsite terms in the system 
def onsite(site, p):
    return (p.V*(kwant.digest.uniform(str(site.tag), p.salt) - 0.5)) * s0


# hopping in the system in x direction 
def hopx(site1, site2, p):
    return -0.5 * sqrt(3) * s0 -0.5j * sx


# hopping in the system in y direction 
def hopy(site1, site2, p):
    return -0.5 * sqrt(3) * s0 - 0.5j * sy


# onsite terms in the lead
def lead_onsite(site, p):
    return 0 * s0


# hopping in the lead in x direction
def lead_hopx(site1, site2, p):
    return -1.*s0


# hopping in the lead in y direction
def lead_hopy(site1, site2, p):
    return -1.*s0
    
    
def G(p):
    """
    Computes the mean conductance and mean square conductance
    
    Parameters:
    -----------
    p : tools.SimpleNamespace object
        A simple container to store system parameters.
    
    Returns:
    --------
    output : tuple (V, L, g, g^2) with
        V : float
            Disorder strength,
        L : int
            System linear dimension,
        g : float
            Average conductance.
        g^2 : float
            Average conductance squared.
    """
    g = 0.  # mean
    g2 = 0. # <g^2>

    for i in xrange(p.count):
        p.salt = np.random.bytes(5)
        sys = make_sys_w_leads(p.L, p.prob)
        smatrix = kwant.smatrix(sys, p.energy, args=[p])
        scatt = smatrix.transmission(1, 0)
        g += scatt
        g2 += scatt**2

    return (p.V, p.L, g/p.count, g2/p.count)


def valid_sites(L, prob):
    """
    Creates the site list for the statistical fractal.

    Parameters:
    -----------
    L : int
        Linear system size (in powers of 3).
    prob : float
        Probability characterizing the statistical fractal (p in [0,1]).
    
    Returns:
    --------
    output : list of tuples of int (i,j)
        List of Cartesian coordinates for the fractal sites (in units of lattice constant a=1).
    """
    xs = np.arange(L)
    sites = np.transpose([np.tile(xs, len(xs)), np.repeat(xs, len(xs))])
    blocks = sites.copy()
    delete = np.zeros(L**2)
    levels = int(round(log(L)/log(3)))
    for l in reversed(xrange(levels)):
        candidates = blocks % 3 % 2
        blocks //= 3
        coin = np.random.binomial(1, prob, size=(3**(2*l),))
        delete += candidates[:,0] * candidates[:,1] * coin[blocks[:,0]*3**l+blocks[:,1]]
    return [(sites[j,0], sites[j,1]) for j in xrange(L**2) if delete[j] == 0]


def make_system(L, prob):
    """
    Generates the fractal system.    

    Parameters:
    -----------
    L : int
        Linear system size (in powers of 3).
    prob : float
        Probability characterizing the statistical fractal (p in [0,1]).
        
    Returns:
    --------
    sys : kwant.builder.Builder object 
        Tight-binding system.
    """
    lat = kwant.lattice.square(1.)
    sys = kwant.Builder()
 
    for i, j in valid_sites(L, prob): sys[lat(i, j)] = onsite
    sys[kwant.builder.HoppingKind((1, 0), lat)] = hopx(None, None, SimpleNamespace())
    sys[kwant.builder.HoppingKind((0, 1), lat)] = hopy(None, None, SimpleNamespace())
    return sys


def make_sys_w_leads(L, prob, energy=-.5):
   """
    Generates the fractal system with leads.   

    Parameters:
    -----------
    L : int
        Linear system size (in powers of 3).
    energy : float
        Energy at which the leads are precalculated.
    prob : float
        Probability characterizing the statistical fractal (p in [0,1]).        
    
    Returns:
    --------
    sys : kwant.builder.Builder object 
        Tight-binding system with leads.
    """
    sys = make_system(L, prob)
    lat = kwant.lattice.square(1.)
    
    # left lead
    sym_lead = kwant.TranslationalSymmetry((-1., 0))
    lead = kwant.Builder(sym_lead)

    def lead_shape(pos):
        (x, y) = pos
        return (0 <= y < L)

    # left lead
    lead[lat.shape(lead_shape, (1, 0))] = lead_onsite
    lead[kwant.builder.HoppingKind((1, 0), lat)] = lead_hopx
    lead[kwant.builder.HoppingKind((0, 1), lat)] = lead_hopy
    sys.attach_lead(lead)
    
    # right lead
    sys.attach_lead(lead.reversed())
    sys = sys.finalized()
    sys.precalculate(energy=energy, args=[SimpleNamespace()])
    return sys
     
     
def main(**kwargs):
    """
    Saves the conductance and square conductance in a file.
    
    Parameters:
    -----------
    input : arguments necessary to create and compute conductance in a system with leads.
    
        L: int
            Linear system size (in powers of 3).
        V: float
            Disorder strength.
        salt : string or bytes 
            Salt.
        energy : float
            Energy at which the system is probed.
        count : int 
            Number of disorder realizations.
            
    Returns:
    --------
    output : Writes a tuple (V, L, g, g^2) to a file with
        V : float
            Disorder strength,
        L : int
            System linear dimension,
        g : float
            Average conductance.
        g^2 : float
            Average conductance squared.
    """ 
    p = SimpleNamespace(**kwargs)
    f = open('data_L%.0f_V%.4f.dat' % (p.L,p.V),'a')
    f.write('%.5f\t%.0f\t%.5f\t%.5f\n' % G(p))        
    f.close()


if __name__ == '__main__':    
    main(L=3**4, mu=0., V=0., prob=0.50, salt=1., energy=-1., count=1)

==> anc/resistor_network_5x5.py <==
# coding: utf-8

## Resistor network conductance in a 5x5 Sierpinski pattern

from __future__ import division
import numpy as np
from scipy import sparse
import kwant
from fractal_conductance import fractal_shape, SimpleNamespace, LuInv


pattern = [[1, 1, 1, 1, 1],
           [1, 0, 1, 1, 1],
           [1, 1, 1, 1, 1],
           [1, 1, 1, 0, 1],
           [1, 1, 1, 1, 1]]


def make_system(L):
    """
    Generates the fractal system.

    Parameters:
    -----------
    L : int
        Recursion level of the fractal

    Returns:
    --------
    sys : kwant.builder.Builder object
        Tight-binding system.
    """
    lat = kwant.lattice.square(1)
    sys = kwant.Builder()

    sys[(lat(*coords) for coords in np.argwhere(fractal_shape(L, pattern)))] = 0
    sys[lat.neighbors()]= -1
    return sys


def classic_conductance(sys, p):
    """
    Transforms the tight-binding system into a resistor network and computes conductance.

    Parameters:
    -----------
    sys : kwant.builder.Builder object
        Finalized tight-binding system.
    p : tools.SimpleNamespace object
        A simple container to store system parameters.

    Returns:
    --------
    ouput : float
        The conductance of the resistor network.
    """
    G = sys.hamiltonian_submatrix(sparse=True, args=[p])
    ones = np.ones([G.shape[0]])
    G = G - sparse.diags([G.dot(ones)], [0])
    coordinates = [i.tag for i in sys.sites]

    left_boundary = [j for j, i in enumerate(coordinates) if i[0] == 0]
    bulk = [j for j, i in enumerate(coordinates) if i[0] != 0 and i[0] != 5**p.L-1]

    G11=G[left_boundary][:,left_boundary]
    G12=G[left_boundary][:,bulk]
    G22=G[bulk][:,bulk]
    G21=G[bulk][:,left_boundary]

    v1 = np.ones((G11.shape[0],1))

    solver = LuInv(G22)

    return (-(G12.T.dot(v1)).T.dot(solver(G21.dot(v1))) + G11.sum()).flatten()[0].real


def main(**kwargs):
    """
    Computes and saves the resistor network conductance for system sizes: 5^n, n=1..5

    Parameters:
    -----------
    none

    Returns:
    --------
    output : Saves the clasical conductance to the file 'class_5x5.dat'.
    """
    p = SimpleNamespace(**kwargs)
    # writing the conductance of resistor networks for a range of lengths
    f = open('class_5x5.dat','w')
    for i in xrange(1,5):
        p.L = i
        sys = make_system(p.L).finalized()
        cond = classic_conductance(sys, p)
        f.write('%.0f\t%.6f\n' % (5**p.L, cond))
        f.flush()
    f.close()
    
    
if __name__ == '__main__':
    main()

==> anc/resistor_network_statistical.py <==
## Resistor network conductance in statistical fractals

from __future__ import division
import numpy as np
from scipy import sparse
import kwant
from fractal_conductance import fractal_shape, SimpleNamespace, LuInv


def classical_G(p):
    """
    Classical conductance for 'count' probabilistic fractals at length L
    """
    g = 0.  # mean
    g2 = 0. # <g^2>
    for i in xrange(p.count):
        sys = make_system(p.L, p.prob).finalized()
        cond = classic_conductance(sys, p)
        g += cond
        g2 += cond**2

    return (p.prob, 3**p.L, g/p.count, g2/p.count)


def make_system(L, prob):
    """
    Generates the fractal system.

    Parameters:
    -----------
    L : int
        Recursion level of the fractal.
    prob : float
        Probability characterizing the statistical fractal (p in [0,1]).

    Returns:
    --------
    sys : kwant.builder.Builder object
        Tight-binding system.
    """
    pattern = [[1, 1, 1], [1, 1-prob, 1], [1, 1, 1]]

    lat = kwant.lattice.square(1)
    sys = kwant.Builder()

    sys[(lat(*coords) for coords in np.argwhere(fractal_shape(L, pattern)))] = 0
    sys[lat.neighbors()]= -1
    return sys


def classic_conductance(sys, p):
    """
    Transforms the tight-binding system into a resistor network and computes conductance.

    Parameters:
    -----------
    sys : kwant.builder.Builder object
        Finalized tight-binding system.
    p : tools.SimpleNamespace object
        A simple container to store system parameters.

    Returns:
    --------
    ouput : float
        The conductance of the resistor network.
    """
    G = sys.hamiltonian_submatrix(sparse=True, args=[p])
    ones = np.ones([G.shape[0]])
    G = G - sparse.diags([G.dot(ones)], [0])
    coordinates = [i.tag for i in sys.sites]

    left_boundary = [j for j, i in enumerate(coordinates) if i[0] == 0]
    bulk = [j for j, i in enumerate(coordinates) if i[0] != 0 and i[0] != 3**p.L-1]

    G11=G[left_boundary][:,left_boundary]
    G12=G[left_boundary][:,bulk]
    G22=G[bulk][:,bulk]
    G21=G[bulk][:,left_boundary]

    v1 = np.ones((G11.shape[0],1))

    solver = LuInv(G22)

    return (-(G12.T.dot(v1)).T.dot(solver(G21.dot(v1))) + G11.sum()).flatten()[0].real


def main(**kwargs):
    """
    Computes and saves the resistor network conductance to a file.

    Parameters:
    -----------
    L : int
        Recursion levels of the fractal.
    prob : float
        Probability characterizing the statistical fractal (p in [0,1]).

    Returns:
    --------
    output : Saves the clasical conductance to the file.
    """
    p = SimpleNamespace(**kwargs)
    f = open('data_L%.0f_p%.1f.dat' % (3**p.L,p.prob),'a')
    f.write('%.5f\t%.0f\t%.6f\t%.6f\n' % classical_G(p))
    f.close()


if __name__ == '__main__':
    main(L=3, prob=0.5, count=1)

==> anc/syando_3x3_p0.5.dat <==
1.00000	81	7.689479	0.010268
1.00000	243	7.577916	0.009673
1.00000	729	7.864386	0.030618
1.13793	81	7.243102	0.009740
1.13793	243	7.105760	0.009020
1.13793	729	7.300562	0.029237
1.27586	81	6.905896	0.009335
1.27586	243	6.783117	0.008809
1.27586	729	6.793140	0.027827
1.41379	81	6.391777	0.008769
1.41379	243	6.312307	0.008459
1.41379	729	6.337884	0.025783
1.55172	81	6.011024	0.008293
1.55172	243	5.918017	0.007891
1.55172	729	5.912046	0.023933
1.68966	81	5.666110	0.008285
1.68966	243	5.565171	0.007448
1.68966	729	5.547425	0.024403
1.82759	81	5.220141	0.007843
1.82759	243	5.268389	0.007262
1.82759	729	5.168738	0.022629
1.96552	81	4.933171	0.007640
1.96552	243	4.928332	0.007170
1.96552	729	4.881471	0.021892
2.10345	81	4.648069	0.007264
2.10345	243	4.632298	0.006858
2.10345	729	4.595715	0.021198
2.24138	81	4.329668	0.006875
2.24138	243	4.320959	0.006811
2.24138	729	4.381827	0.020539
2.37931	81	4.061821	0.007097
2.37931	243	4.106269	0.006538
2.37931	729	4.128143	0.020401
2.51724	81	3.830881	0.006820
2.51724	243	3.843592	0.006603
2.51724	729	3.903889	0.019702
2.65517	81	3.560596	0.006738
2.65517	243	3.581647	0.006536
2.65517	729	3.703179	0.020287
2.79310	81	3.311095	0.006996
2.79310	243	3.375536	0.006244
2.79310	729	3.523651	0.020794
2.93103	81	3.148939	0.006838
2.93103	243	3.202576	0.006310
2.93103	729	3.329587	0.021068
3.06897	81	2.923510	0.007086
3.06897	243	2.971225	0.006340
3.06897	729	3.138264	0.020077
3.20690	81	2.693228	0.006957
3.20690	243	2.745783	0.006903
3.20690	729	2.932755	0.021714
3.34483	81	2.521324	0.007024
3.34483	243	2.625879	0.006758
3.34483	729	2.776133	0.020343
3.48276	81	2.390958	0.007126
3.48276	243	2.380240	0.006957
3.48276	729	2.577197	0.022211
3.62069	81	2.216290	0.007287
3.62069	243	2.202711	0.007125
3.62069	729	2.337647	0.022513
3.75862	81	2.013486	0.007467
3.75862	243	1.997514	0.007126
3.75862	729	2.134956	0.022763
3.89655	81	1.875957	0.007400
3.89655	243	1.789327	0.007359
3.89655	729	1.942291	0.022987
4.03448	81	1.726153	0.007477
4.03448	243	1.604700	0.007305
4.03448	729	1.634766	0.022666
4.17241	81	1.513944	0.007395
4.17241	243	1.425257	0.007557
4.17241	729	1.382647	0.022758
4.31034	81	1.300345	0.007173
4.31034	243	1.186685	0.007082
4.31034	729	1.144249	0.022394
4.44828	81	1.209108	0.007095
4.44828	243	1.015392	0.006904
4.44828	729	0.832400	0.020675
4.58621	81	1.060103	0.006822
4.58621	243	0.837396	0.006752
4.58621	729	0.629797	0.019550
4.72414	81	0.931591	0.006860
4.72414	243	0.626723	0.005994
4.72414	729	0.428603	0.016309
4.86207	81	0.827573	0.006819
4.86207	243	0.503597	0.005482
4.86207	729	0.254211	0.013227
5.00000	81	0.682113	0.006164
5.00000	243	0.398241	0.005168
5.00000	729	0.161077	0.010776


==> anc/syando_3x3_p0.5_zoom.dat <==
2.00000	81	5.002720	0.023252
2.00000	243	4.947703	0.021942
2.00000	729	4.835016	0.020759
2.05263	81	4.890641	0.022939
2.05263	243	4.812745	0.022176
2.05263	729	4.715422	0.021419
2.10526	81	4.754876	0.022688
2.10526	243	4.701799	0.021878
2.10526	729	4.602864	0.020703
2.15789	81	4.645439	0.022625
2.15789	243	4.583039	0.021354
2.15789	729	4.513463	0.021271
2.21053	81	4.517778	0.022521
2.21053	243	4.499130	0.021132
2.21053	729	4.388304	0.021107
2.26316	81	4.428704	0.022034
2.26316	243	4.380889	0.021027
2.26316	729	4.286983	0.021193
2.31579	81	4.318833	0.021545
2.31579	243	4.289276	0.021186
2.31579	729	4.249177	0.020387
2.36842	81	4.221854	0.021554
2.36842	243	4.203228	0.020956
2.36842	729	4.153049	0.019955
2.42105	81	4.122820	0.021614
2.42105	243	4.105376	0.020751
2.42105	729	4.036493	0.020419
2.47368	81	4.025581	0.021148
2.47368	243	4.016791	0.020661
2.47368	729	3.970831	0.020235
2.52632	81	3.928672	0.021248
2.52632	243	3.928224	0.020367
2.52632	729	3.875673	0.019502
2.57895	81	3.848455	0.021147
2.57895	243	3.847695	0.020565
2.57895	729	3.835815	0.020245
2.63158	81	3.756800	0.021076
2.63158	243	3.766724	0.020163
2.63158	729	3.767381	0.019770
2.68421	81	3.668794	0.021027
2.68421	243	3.669426	0.020351
2.68421	729	3.666593	0.020014
2.73684	81	3.577765	0.021011
2.73684	243	3.586133	0.020140
2.73684	729	3.620494	0.020044
2.78947	81	3.503341	0.021382
2.78947	243	3.520481	0.020349
2.78947	729	3.542688	0.019437
2.84211	81	3.418798	0.021400
2.84211	243	3.435307	0.020466
2.84211	729	3.452360	0.019735
2.89474	81	3.348314	0.021117
2.89474	243	3.361204	0.020455
2.89474	729	3.386967	0.019209
2.94737	81	3.264869	0.021346
2.94737	243	3.270935	0.020592
2.94737	729	3.281251	0.020532
3.00000	81	3.175247	0.021278
3.00000	243	3.208662	0.020614
3.00000	729	3.227661	0.019381


==> anc/syando_5x5.dat <==
1.00000	125	8.417626	0.004795
1.00000	625	8.092438	0.014689
1.13793	125	7.714339	0.004765
1.13793	625	7.405886	0.014713
1.27586	125	7.094283	0.004758
1.27586	625	6.829029	0.013904
1.41379	125	6.561445	0.004758
1.41379	625	6.319521	0.014972
1.55172	125	6.085891	0.004794
1.55172	625	5.871135	0.014471
1.68966	125	5.661760	0.004794
1.68966	625	5.453626	0.014391
1.82759	125	5.284389	0.004798
1.82759	625	5.107765	0.014702
1.96552	125	4.947288	0.004809
1.96552	625	4.782414	0.016102
2.10345	125	4.634436	0.004913
2.10345	625	4.547560	0.015172
2.24138	125	4.351070	0.004923
2.24138	625	4.284242	0.015605
2.37931	125	4.104280	0.005014
2.37931	625	4.071829	0.014739
2.51724	125	3.864591	0.005049
2.51724	625	3.870723	0.015371
2.65517	125	3.647767	0.005223
2.65517	625	3.667109	0.016280
2.79310	125	3.430337	0.005281
2.79310	625	3.476821	0.016334
2.93103	125	3.240435	0.005411
2.93103	625	3.282731	0.016960
3.06897	125	3.030198	0.005472
3.06897	625	3.074778	0.016747
3.20690	125	2.843460	0.005667
3.20690	625	2.928343	0.017474
3.34483	125	2.646093	0.005830
3.34483	625	2.704435	0.017739
3.48276	125	2.468494	0.005983
3.48276	625	2.513453	0.018986
3.62069	125	2.279967	0.006208
3.62069	625	2.274559	0.018752
3.75862	125	2.077273	0.006397
3.75862	625	2.088224	0.020476
3.89655	125	1.892799	0.006510
3.89655	625	1.869705	0.020427
4.03448	125	1.701882	0.006564
4.03448	625	1.580345	0.022074
4.17241	125	1.497495	0.006654
4.17241	625	1.268701	0.020461
4.31034	125	1.304677	0.006760
4.31034	625	1.031441	0.020505
4.44828	125	1.123819	0.006614
4.44828	625	0.751184	0.019676
4.58621	125	0.963344	0.006524
4.58621	625	0.542705	0.017850
4.72414	125	0.783075	0.006227
4.72414	625	0.349002	0.014885
4.86207	125	0.641222	0.005888
4.86207	625	0.178297	0.010811
5.00000	125	0.520475	0.005467
5.00000	625	0.103885	0.008200


==> anc/syando_5x5_zoom.dat <==
#sy_ando 5x5, 125=10^5 realiz, 625=5e3 realiz erg=-0.5
2.20000	125	4.442288	0.001556
2.20000	625	4.376676	0.006803
2.22759	125	4.389812	0.001561
2.22759	625	4.319355	0.006819
2.25517	125	4.335796	0.001564
2.25517	625	4.288026	0.006872
2.28276	125	4.281330	0.001561
2.28276	625	4.233786	0.006807
2.31034	125	4.234501	0.001568
2.31034	625	4.188033	0.006888
2.33793	125	4.180818	0.001572
2.33793	625	4.145096	0.006768
2.36552	125	4.129338	0.001577
2.36552	625	4.097083	0.006944
2.39310	125	4.084711	0.001582
2.39310	625	4.060503	0.006827
2.42069	125	4.031926	0.001589
2.42069	625	4.000105	0.007029
2.44828	125	3.984132	0.001589
2.44828	625	3.960734	0.007116
2.47586	125	3.937503	0.001602
2.47586	625	3.940382	0.007086
2.50345	125	3.892588	0.001607
2.50345	625	3.891850	0.006953
2.53103	125	3.849134	0.001612
2.53103	625	3.851165	0.007000
2.55862	125	3.801778	0.001612
2.55862	625	3.807147	0.007083
2.58621	125	3.761348	0.001617
2.58621	625	3.759915	0.007211
2.61379	125	3.711914	0.001628
2.61379	625	3.714188	0.007098
2.64138	125	3.669517	0.001636
2.64138	625	3.680435	0.007102
2.66897	125	3.626562	0.001636
2.66897	625	3.650327	0.007171
2.69655	125	3.585294	0.001645
2.69655	625	3.600614	0.007218
2.72414	125	3.544055	0.001652
2.72414	625	3.579887	0.007213
2.75172	125	3.498298	0.001668
2.75172	625	3.549126	0.007256
2.77931	125	3.457513	0.001665
2.77931	625	3.479110	0.007318
2.80690	125	3.416733	0.001679
2.80690	625	3.461890	0.007208
2.83448	125	3.373649	0.001679
2.83448	625	3.411274	0.007271
2.86207	125	3.335246	0.001698
2.86207	625	3.392856	0.007380
2.88966	125	3.293856	0.001704
2.88966	625	3.354786	0.007432
2.91724	125	3.254527	0.001704
2.91724	625	3.296037	0.007360
2.94483	125	3.217182	0.001713
2.94483	625	3.260981	0.007481
2.97241	125	3.172539	0.001723
2.97241	625	3.244435	0.007371
3.00000	125	3.133219	0.001728
3.00000	625	3.206174	0.007466

